SoK: Towards Effective Automated Vulnerability Repair

The increasing prevalence of software vulnerabilities necessitates automated vulnerability repair (AVR) techniques. This Systematization of Knowledge (SoK) provides a comprehensive overview of the AVR landscape, encompassing both synthetic and real-world vulnerabilities. Through a systematic literature review and quantitative benchmarking across diverse datasets, methods, and strategies, we establish a taxonomy of existing AVR methodologies, categorizing them into template-guided, search-based, constraint-based, and learning-driven approaches. We evaluate the strengths and limitations of these approaches, highlighting common challenges and practical implications. Our comprehensive analysis of existing AVR methods reveals a diverse landscape with no single ``best'' approach. Learning-based methods excel in specific scenarios but lack complete program understanding, and both learning and non-learning methods face challenges with complex vulnerabilities. Additionally, we identify emerging trends and propose future research directions to advance the field of AVR. This SoK serves as a valuable resource for researchers and practitioners, offering a structured understanding of the current state-of-the-art and guiding future research and development in this critical domain.

==> codes/code_sard_inter.cpp <==
void bad()
{
    char * data;
    data = NULL;
    data = new char;
    *data = 'A';
    delete data;
    printHexCharLine(*data);
}

==> codes/code_sard_no_inter.cpp <==
void bad()
{
    char * data;
    data = NULL;
    badSource(data);
    printHexCharLine(*data);
}

void badSource(char * &data)
{
    data = new char;
    *data = 'A';
    delete data;
}

==> run.sh <==
#!/bin/bash

if [ $# -eq 0 ]; then
    filename="main_usenix"
else
    filename=$1
fi

echo "Starting to compile $filename.tex ..."

# 
pdflatex $filename.tex
bibtex $filename
pdflatex $filename.tex
pdflatex $filename.tex

# Check if the compilation is successful
if [ $? -eq 0 ]; then
    echo "Compilation completed!"
else
    echo "Compilation failed!"
fi

